Efficient Evaluation of Ellipsoidal Harmonics for Potential Modeling

Ellipsoidal harmonics are a useful generalization of spherical harmonics but present additional numerical challenges. One such challenge is in computing ellipsoidal normalization constants which require approximating a singular integral. In this paper, we present results for approximating normalization constants using a well-known decomposition and applying tanh-sinh quadrature to the resulting integrals. Tanh-sinh has been shown to be an effective quadrature scheme for a certain subset of singular integrands. To support our numerical results, we prove that the decomposed integrands lie in the space of functions where tanh-sinh is optimal and compare our results to a variety of similar change-of-variable quadratures.

==> scripts/ellipsoidModelPlot.py <==
import matplotlib.pyplot as plt
import numpy as np
import numpy.random as rnd
from matplotlib.patches import Ellipse
##########################
### SETTINGS FOR PAPER ###
##########################

# figure size in inches
x_dim = 3.5
y_dim = 2
textsize = 12
textsize_small = 10
textsize_large = 14
figure_options  = {'figsize':(x_dim,y_dim)}

#font options
plt.rc('font', family='serif', serif='Computer Modern Roman', size=textsize)
plt.rc('text', usetex=True)

font_options = {'color':'black',
                'ha':'center',
                'va':'center'
                }
font_options2 = {'color':'black',
                 'ha':'center',
                 'va':'bottom',
                 'size':textsize_small
                 }

###########################

ell_width = x_dim*.8
ell_height = y_dim*.8

ellipse_options = {'xy':[0,0],
                   'width':ell_width,
                   'height':ell_height,
                   'fc':'None',
                   'edgecolor':'black'
                   }

circle_options = {'radius':.02,
                  'fc':'black'
                  }

e = Ellipse(**ellipse_options)



fig = plt.figure(**figure_options)
ax = fig.add_subplot(111, aspect='equal')



coords_to_annotate = [(-.5,.5), (-.5, 0), (-.1, .5)]
coords_extra_circles = [(.6, 0), (.1, -.45), (-.3, -.5)]

#circle1 = plt.Circle(coords_to_annotate[0], .03, fc='black')

ax.add_artist(e)
#ax.add_artist(circle1)
ax.axis('off')
#ax.text(2.8, .8, r'$V_2$', **font_options)
ax.text(0, 0, "Solute\n$V_1$", **font_options)
ax.text(x_dim*.35, y_dim*.35, "Solvent\n$V_2$", **font_options)
ax.annotate("$\Gamma$",
            xy=(.5*ell_width*np.cos(7*np.pi/4), .5*ell_height*np.sin(7*np.pi/4)),
            xytext=(-20,20),
            size=textsize_large,
            textcoords='offset points',
            arrowprops=dict(arrowstyle='->',
                            connectionstyle='arc3, rad=-.3'
                            )
            )
textpos = (-x_dim*.25, y_dim*.40)
ax.text(textpos[0], textpos[1], 'point charges', **font_options2)
for coords in coords_to_annotate:
    circ = plt.Circle(coords, **circle_options)
    ax.add_artist(circ)
    coords_adjust = (coords[0]-.03, coords[1]+.03)
    ax.annotate("", xy=coords_adjust, xytext=textpos,
                size=textsize,
                arrowprops=dict(facecolor='black', width=.3, headwidth=4, headlength=4)
                )

for coords in coords_extra_circles:
    circ = plt.Circle(coords, **circle_options)
    ax.add_artist(circ)
    
e.set_clip_box(ax.bbox)
e.set_alpha(1)

ax.set_xlim(-x_dim/2.0,x_dim/2.0)
ax.set_ylim(-y_dim/2.0,y_dim/2.0)
fig.tight_layout()
fig.subplots_adjust(left=0, bottom=0, right=1, top=1)
plt.savefig('../figures/ellipsemolecule.eps', format='eps', dpi=2000)


==> scripts/insideOutsideConv.py <==
from numpy import *
from time import *
import numpy.random as rnd
from matplotlib import cm
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
from matplotlib.patches import Ellipse

#######
# COMPARES COULOMB CONVERGENCE FOR SPHERICAL VS ELLIPSOIDAL
# ONE PLOT OF POINT INSIDE SPHERE AND OUTSIDE ELLIPSE
# ONE PLOT OF POINT OUTSIDE BOTH
# DATA FROM ex1 from ellipsoid solvation package
#######


### SETTINGS FOR PAPER ###
x_dim_in = 2.7
y_dim_in = 2

textsize = 8
textsize_small = 6
textsize_large = 10

plt.rc('font', family='serif', serif='Computer Modern Roman', size=textsize)
plt.rc('axes', titlesize=textsize_large)
plt.rc('axes', labelsize=textsize)
plt.rc('xtick', labelsize=textsize_small)
plt.rc('ytick', labelsize=textsize_small)
plt.rc('text', usetex=True)

# First column should be ellipsoidal inside (converging)
# Second column should be spherical inside (diverging)
# Third column should be ellipsoidal outside (converging)
# Fourth column should be spherical outside (converging slower)

D = loadtxt('data/ex1.txt')
x = range(1,26)


fig1 = plt.figure(0)
fig2 = plt.figure(1)

fig1.set_size_inches(x_dim_in, y_dim_in, forward=True)
fig2.set_size_inches(x_dim_in, y_dim_in, forward=True)

ax1 = fig1.add_subplot(1,1,1)
ax2 = fig2.add_subplot(1,1,1)

ax1.semilogy(x, D[:,0], linestyle='-', color='black', linewidth=1)
ax1.semilogy(x, D[:,1], linestyle='--', color='black', linewidth=1)
ax2.semilogy(x, D[:,2], linestyle='-', color='black', linewidth=1)
ax2.semilogy(x, D[:,3], linestyle='--', color='black', linewidth=1)

ax1.legend(['Ellipsoidal', 'Spherical'])
ax2.legend(['Ellipsoidal', 'Spherical'])

#set labels
ax1.set_title('Conv. Between Brillouin Surfaces')
ax2.set_title('Conv. Outside Brillouin Sphere')
ax1.set_xlabel('Maximum expansion order (N)')
ax2.set_xlabel('Maximum expansion order (N)')
ax1.set_ylabel('Relative error')
ax2.set_ylabel('Relative error')

#make grid
ax1.grid(which='major', alpha=.5)
ax2.grid(which='major', alpha=.5)

#turn off minor ticks
ax1.minorticks_off()
ax2.minorticks_off()

fig1.tight_layout()
fig2.tight_layout()

fig1.savefig('../figures/CoulCompInside.eps', format='eps', dpi=2000)
fig2.savefig('../figures/CoulCompOutside.eps', format='eps', dpi=2000)



==> scripts/normDecompConv.py <==
from numpy import *
from time import *
import numpy.random as rnd
from matplotlib import cm
import matplotlib.pyplot as plt


### SETTINGS FOR PAPER ###

x_dim_in = 6
y_dim_in = 4
textsize = 10
textsize_large = 12

plt.rc('font', family='serif', serif='Computer Modern Roman', size=textsize)
plt.rc('text', usetex=True)

###########################

plot_options = {'color':'black',
                'linewidth':1,
                }
marker_options = {'markersize':7,
                  'markerfacecolor':'none',
                  'markeredgewidth':1
                  }
WP74 = loadtxt('data/ex3/normWorkPrec74.txt', skiprows=1)
WP2122 = loadtxt('data/ex3/normWorkPrec2122.txt', skiprows=1)

INT174 = loadtxt('data/ex3/normInt1Prec74.txt', skiprows=1)
INT274 = loadtxt('data/ex3/normInt2Prec74.txt', skiprows=1)
INT374 = loadtxt('data/ex3/normInt3Prec74.txt', skiprows=1)
INT474 = loadtxt('data/ex3/normInt4Prec74.txt', skiprows=1)
INT12122 = loadtxt('data/ex3/normInt1Prec2122.txt', skiprows=1)
INT22122 = loadtxt('data/ex3/normInt2Prec2122.txt', skiprows=1)
INT32122 = loadtxt('data/ex3/normInt3Prec2122.txt', skiprows=1)
INT42122 = loadtxt('data/ex3/normInt4Prec2122.txt', skiprows=1)

WP74 = WP74[:-11,:]
WP2122 = WP2122[:-19,:]
INT174 = INT174[:-11,:]
INT274 = INT274[:-11,:]
INT374 = INT374[:-11,:]
INT474 = INT474[:-11,:]
INT12122 = INT12122[:-19,:]
INT22122 = INT22122[:-19,:]
INT32122 = INT32122[:-19,:]
INT42122 = INT42122[:-19,:]

fig1 = plt.figure(0)
fig1.set_size_inches(x_dim_in, y_dim_in, forward=True)

plt.rcParams['xtick.major.size'] = 4.5
plt.rcParams['xtick.major.width'] = 1
plt.rcParams['ytick.major.size'] = 4.5
plt.rcParams['ytick.major.width'] = 1


ax1 = fig1.add_subplot(2,2,1)
ax2 = fig1.add_subplot(2,2,2)
ax3 = fig1.add_subplot(2,2,3)
ax4 = fig1.add_subplot(2,2,4)


act1, = ax1.semilogy(WP74[:,0], WP74[:,2],
             linestyle='-',
             **plot_options)

ax3.semilogy(WP2122[:,0], WP2122[:,2],
             linestyle='-',
             **plot_options)

act2, = ax2.semilogy(INT174[:,0], INT174[:,1],
             linestyle='-',
             marker='s',
             markevery=4,
             **{**marker_options, **plot_options}
             )

act3, = ax2.semilogy(INT274[:,0], INT274[:,1],
             linestyle='-',
             marker='^',
             markevery=5,
             **{**marker_options, **plot_options}
             )

act4, = ax2.semilogy(INT374[:,0], INT374[:,1],
             linestyle=':',
             **plot_options
             )
act5, = ax2.semilogy(INT474[:,0], INT474[:,1],
             linestyle='--',
             **plot_options
             )

ax4.semilogy(INT12122[:,0], INT12122[:,1],
             linestyle='-',
             marker='s',
             markevery=4,
             **{**marker_options, **plot_options}
             )

ax4.semilogy(INT22122[:,0], INT22122[:,1],
             linestyle='-',
             marker='^',
             markevery=5,
             **{**marker_options, **plot_options}
             )

ax4.semilogy(INT32122[:,0], INT32122[:,1],
             linestyle=':',
             **plot_options
             )
ax4.semilogy(INT42122[:,0], INT42122[:,1],
             linestyle='--',
             **plot_options)

             
ax1.set_title(r'$\gamma_7^4$ convergence')
ax2.set_title(r'$\gamma_7^4$ decomposition convergence')
ax3.set_title(r'$\gamma_{21}^{22}$ convergence')
ax4.set_title(r'$\gamma_{21}^{22}$ decomposition convergence')

major_ticks = [1e-1, 1e-4, 1e-7, 1e-10, 1e-13, 1e-16]
minor_ticks = []
#set axes tick marks
ax1.set_yticks(major_ticks)
ax1.set_yticks(minor_ticks, minor=True)
ax2.set_yticks(major_ticks)
ax2.set_yticks(minor_ticks, minor=True)
ax3.set_yticks(major_ticks)
ax3.set_yticks(minor_ticks, minor=True)
ax4.set_yticks(major_ticks)
ax4.set_yticks(minor_ticks, minor=True)

#set tick font size
ax1.tick_params(axis='both', which='major', labelsize=8)
ax2.tick_params(axis='both', which='major', labelsize=8)
ax3.tick_params(axis='both', which='major', labelsize=8)
ax4.tick_params(axis='both', which='major', labelsize=8)


#make grid
ax1.grid(which='major', alpha=.5)
ax2.grid(which='major', alpha=.5)
ax3.grid(which='major', alpha=.5)
ax4.grid(which='major', alpha=.5)

lgd = plt.legend([act1, act2, act3, act4, act5], [r'$\gamma_n^p$', r'$I_1$', r'$I_2$', r'$I_3$', r'$I_4$'], loc='lower center', bbox_to_anchor=(.5,-.07), bbox_transform=plt.gcf().transFigure, ncol=5)
ax = plt.gca()
#plt.legend(bbox_to_anchor=(1.05,0), loc='lower left', borderaxespad=0.) #bbox_trainsform=(ax.transAxes))
ax1.set_xlabel('nodes per integral')
ax1.set_ylabel('relative error')
ax2.set_xlabel('nodes per integral')
ax2.set_ylabel('relative error')
ax3.set_xlabel('nodes per integral')
ax3.set_ylabel('relative error')
ax4.set_xlabel('nodes per integral')
ax4.set_ylabel('relative error')



plt.tight_layout()
fig1.savefig('../figures/normDecompConv.eps', format='eps', dpi=2000, bbox_inches='tight', bbox_extra_artists=(lgd,))





==> scripts/quadCompare.py <==
from numpy import *
from time import *
import numpy.random as rnd
from matplotlib import cm
import matplotlib.pyplot as plt


### SETTINGS FOR PAPER ###

x_dim_in = 4
y_dim_in = 2.75
textsize = 10
textsize_large = 12

plt.rc('font', family='serif', serif='Computer Modern Roman', size=textsize)
plt.rc('text', usetex=True)

###########################




WP = loadtxt('data/normWorkPrec.txt', skiprows=1)
WP2 = loadtxt('data/normWorkPrecSE.txt', skiprows=1) ##FIX LATER
WP3 = loadtxt('data/normWorkPrecERF.txt', skiprows=1) ##FIX LATER

##adjust so that data is cut off at the right point###
WP = WP[0:25,:]
WP2 = WP2[0:55,:]
WP3 = WP3[0:47,:]

fig1 = plt.figure(0)
fig1.set_size_inches(x_dim_in,y_dim_in, forward=True)

plot1, = plt.semilogy(WP[:,0],WP[:,2], linewidth=2, linestyle='-', color='black', label='tanh-sinh')
plot2, = plt.semilogy(WP3[:,0], WP3[:,2], linewidth=2, linestyle='--', color='black', label='erf')
plot3, = plt.semilogy(WP2[:,0], WP2[:,2], linewidth=2, linestyle=':', color='black', label='tanh')

plt.rcParams['xtick.major.size'] = 4.5
plt.rcParams['xtick.major.width'] = 1
plt.rcParams['ytick.major.size'] = 4.5
plt.rcParams['ytick.major.width'] = 1

plt.title(r'Convergence for $\gamma_{3}^{5}$', size=textsize_large)
plt.xlabel('quadrature nodes per integral', size=textsize)
plt.ylabel('relative error', size=textsize)

plt.legend(handles=[plot1, plot2, plot3])
ax = plt.gca()
plt.legend(bbox_to_anchor=(1.05, .7), bbox_transform=ax.transAxes)

fig1.tight_layout()

plt.savefig('../figures/QuadCompare.eps', format='eps', transparent=True, dpi=2000)


==> scripts/solvationConvergence.py <==
from numpy import *
from time import *
import numpy.random as rnd
from matplotlib import cm
import matplotlib.pyplot as plt


### SETTINGS FOR PAPER ###

x_dim_in = 2.7
y_dim_in = 2
textsize = 8
textsize_large = 10

plt.rc('font', family='serif', serif='Computer Modern Roman', size=textsize)
plt.rc('text', usetex=True)

###########################

Data = loadtxt('data/workprec.txt', skiprows=1)


fig1 = plt.figure(0)
fig2 = plt.figure(1)

fig1.set_size_inches(x_dim_in, y_dim_in, forward=True)
fig2.set_size_inches(x_dim_in, y_dim_in, forward=True)

ax1 = fig1.add_subplot(1,1,1)
ax2 = fig2.add_subplot(1,1,1)

ax1.semilogy(Data[:,1], color='black', linewidth=1)
ax2.semilogy(Data[:,0], Data[:,1], color='black', linewidth=1)

#set axes labels and title
ax1.set_title('Free Energy Convergence')
ax1.set_xlabel('maximum expansion order (N)')
ax1.set_ylabel('relative error')
ax2.set_title('Free Energy Work Precision')
ax2.set_xlabel('FLOPS')
ax2.set_ylabel('relative error')

#make grid
ax1.grid(which='major', alpha=.5)
ax2.grid(which='major', alpha=.5)

#turn off minor ticks
ax1.minorticks_off()
ax2.minorticks_off()

fig1.tight_layout()
fig2.tight_layout()

fig1.savefig('../figures/FEconv.eps', format='eps', dpi=2000)
fig2.savefig('../figures/FEflops.eps', format='eps', dpi=2000)


==> scripts/tanhSinhRegion.py <==
import matplotlib.pyplot as plt
import numpy as np
import numpy.random as rnd
from matplotlib.patches import Ellipse

##########################
### SETTINGS FOR PAPER ###
##########################

# figure size in inches
x_dim = 4
y_dim = 2.5
textsize = 10
textsize_small = 10
textsize_large = 14
figure_options  = {'figsize':(x_dim,y_dim)}

#font options
plt.rc('font', family='serif', serif='Computer Modern Roman', size=textsize)
plt.rc('text', usetex=True)

font_options = {'color':'black',
                'ha':'center',
                'va':'center'
                }
font_options2 = {'color':'black',
                 'ha':'center',
                 'va':'bottom',
                 'size':textsize_small
                 }

#################################


Nx = 1000
Ny = 21
a = 5
b = np.pi/4 - .01
rvals = np.linspace(-a, a, Nx)
ivals = np.linspace(-b, b, Ny)

fig = plt.figure(**figure_options)
ax = fig.add_subplot(111)

for y in ivals:
    xvals = [complex(x,y) for x in rvals]
    yvals = np.tanh(np.sinh(xvals)*np.pi/2.0)
    ax.plot(yvals.real, yvals.imag, color='black', linewidth=1)


plt.savefig("../figures/TanhSinhRegion.eps", format='eps', dpi=2000)

